Exploring Linkablility of Community Reviewing

Large numbers of people all over the world read and contribute to various review sites. Many contributors are understandably concerned about privacy; specifically, about linkability of reviews (and accounts) across review sites. In this paper, we study linkability of community reviewing and try to answer the question: to what extent are "anonymous" reviews linkable, i.e., likely authored by the same contributor? Based on a very large set of reviews from a popular site (Yelp), we show that a high percentage of ostensibly anonymous reviews can be linked with very high confidence. This is despite the fact that we use very simple models and equally simple features set. Our study suggests that contributors reliably expose their identities in reviews. This has important implications for cross-referencing accounts between different review sites. Also, techniques used in our study could be adopted by review sites to give contributors feedback about privacy of their reviews.

==> figures-2/cmd.sh <==
paste text-ng-1-nb-1-60.dat text-ng-1-r-c-nb-1-60.dat | awk '{print $1,"\t",$2,"\t",$3,"\t",$12,"\t",$6,"\t",$15}'


==> figures-2/combine-1-10-50.sh <==
paste $1 $2 $3 | awk '{print $1,"\t",$2,"\t",$3,"\t",$12,"\t",$21,"\t",$6,"\t",$15,"\t",$24,"\t",$8,"\t",$17,"\t",$26}'


==> figures-2/combine-1-10.sh <==
paste $1 $2 | awk '{print $1,"\t",$2,"\t",$3,"\t",$12,"\t",$6,"\t",$15}'


==> figures-2/combine-rand-and-train-cols.sh <==
paste $1 $2 $3 $4 $5 $6 | awk '{print $1,"\t",$2,"\t",$3,"\t",$12,"\t",$21,"\t",$30,"\t",$39,"\t", $48}'


==> figures-2/combine-train-cols-and-inter.sh <==
paste $1 $2  | awk '{print $1,$2,$3,$10,$4,$11,$5, $12, $6, $13,$7, $14}'


==> figures-2/combine-train-cols-inter.sh <==
paste $1 $2 $3 $4 $5 | awk '{print $1,"\t",$2,"\t",$3,"\t",$13,"\t",$23,"\t",$33,"\t",$43}'


==> figures-2/combine-train-cols.sh <==
paste $1 $2 $3 $4 $5 | awk '{print $1,"\t",$2,"\t",$3,"\t",$12,"\t",$21,"\t",$30,"\t",$39}'


==> figures-2/plot-all.sh <==
gnuplot cat-kl-1-60.gn
gnuplot cat-nb-1-60.gn
gnuplot rand-and-train-ng-2-r-c-kl-1-60-combine-x.gn
gnuplot rand-and-train-ng-2-r-c-nb-1-60-combine-x.gn
gnuplot rate-cat-kl-1-10-50-compare.gn
gnuplot rate-cat-nb-1-10-50-compare.gn
gnuplot rate-kl-1-60.gn
gnuplot rate-nb-1-60.gn
gnuplot text-ng-1-kl-1-10-compare.gn
gnuplot text-ng-1-kl-1-60.gn
gnuplot text-ng-1-nb-1-10-compare.gn
gnuplot text-ng-1-nb-1-60.gn
gnuplot text-ng-1-r-c-kl-1-60.gn
gnuplot text-ng-1-r-c-nb-1-60.gn
gnuplot text-ng-2-kl-1-10-compare.gn
gnuplot text-ng-2-kl-1-60.gn
gnuplot text-ng-2-nb-1-10-compare.gn
gnuplot text-ng-2-nb-1-60.gn
gnuplot text-ng-2-r-c-kl-1-60.gn
gnuplot text-ng-2-r-c-kl-1-60-inter.gn
gnuplot train-ng-2-r-c-kl-1-60-combine-cols-inter.gn
gnuplot train-subset-ng-1-rate-cat-kl.gn
gnuplot train-subset-ng-2-rate-cat-kl.gn
gnuplot train-subset-rate-cat-kl.gn


==> figures/plot-all.sh <==
gnuplot dataset-cdf.gn
gnuplot rate_kl.gn
gnuplot rate_nb.gn
gnuplot text_ng_1_kl.gn
gnuplot text_ng_1_nb.gn
gnuplot text_ng_1_r_kl.gn
gnuplot text_ng_1_r_nb.gn
gnuplot text_ng_2_kl.gn
gnuplot text_ng_2_nb.gn
gnuplot text_ng_3_kl.gn
gnuplot text_ng_3_nb.gn
gnuplot train-subset-rate-alpha.gn
gnuplot text_ng_1_nb-1-165.gn
gnuplot text_ng_2_nb-1-165.gn
gnuplot rate-nb-1-165.gn
gnuplot train-subset-rate-gram-1.gn
gnuplot train-subset-rate-gram-2.gn
gnuplot inter-kl.gn
gnuplot rate-kl-1-165.gn
gnuplot text_ng_1_kl-1-165.gn
gnuplot text_ng_2_kl-1-165.gn
gnuplot text_ng_1_r_nb-1-165.gn
gnuplot text_ng_2_r_nb-1-165.gn
gnuplot text_ng_1_r_kl-1-165.gn
gnuplot text_ng_2_r_kl-1-165.gn
gnuplot review-size-per-user-cdf.gn
gnuplot review-size-per-user-cdf-word.gn

